A Characterization of the ALMA Phasing System at 345 GHz

The development of the Atacama Large Millimeter/submillimeter Array (ALMA) phasing system (APS) has allowed ALMA to function as an extraordinarily sensitive station for very long baseline interferometry (VLBI) at frequencies of up to 230 GHz (~1.3 mm). Efforts are now underway to extend use of the APS to 345 GHz (~0.87 mm). Here we report a characterization of APS performance at 345 GHz based on a series of tests carried out between 2015-2021, including a successful global VLBI test campaign conducted in 2018 October in collaboration with the Event Horizon Telescope (EHT).

==> makit.sh <==
vers=v5
export TEXINPUTS=.:
pdflatex app2_band7_ms_$vers
bibtex app2_band7_ms_$vers
pdflatex app2_band7_ms_$vers
pdflatex app2_band7_ms_$vers


==> tarit.sh <==
doc=app2_band7_ms_v5
lab=$1
case $2 in
all)  also="$doc.pdf figs" ;;
pdf)  also="$doc.pdf" ;;
*)    also="";;
esac
set -x
tar zcf ../$doc$lab.tgz \
    *.sh \
    aas* appendix.tex tables.tex cy7appendix.tex \
    app2_band7_ms.bib $doc.tex $also
ls -l ../$doc$lab.tgz


==> wipit.sh <==
eval vers=`grep vers= ./makit.sh`
doc=app2_band7_ms_$vers
rm -f $doc.{blg,bbl,aux,out,log}

